Analysis of Convolutional Neural Networks for Document Image Classification

Convolutional Neural Networks (CNNs) are state-of-the-art models for document image classification tasks. However, many of these approaches rely on parameters and architectures designed for classifying natural images, which differ from document images. We question whether this is appropriate and conduct a large empirical study to find what aspects of CNNs most affect performance on document images. Among other results, we exceed the state-of-the-art on the RVL-CDIP dataset by using shear transform data augmentation and an architecture designed for a larger input image. Additionally, we analyze the learned features and find evidence that CNNs trained on RVL-CDIP learn region-specific layout features.

==> data/ar/andoc/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 28})

lines = open('data.txt', 'r').readlines()
labels, counts = [], []
for line in lines:
	tokens = line.split()
	label = tokens[0]
	count = sum(map(float, tokens[1:]))

	labels.append(label)
	counts.append(count)

fig, ax = plt.subplots(figsize=(11,8))
width = 0.45

ind = np.arange(len(labels))
rects = ax.bar(ind + width / 2., counts, width, color='r', log=True)

ax.set_ylabel('Image Count')
ax.set_xlabel('Aspect Ratio')
ax.set_xticks(ind + width)
for idx in xrange(len(labels)):
	if idx % 2 == 1:
		labels[idx] = ""
ax.set_xticklabels(labels)

ax.set_title('ANDOC')

_min = min(counts)
_max = max(counts)
diff = _max - _min
#ax.set_ylim([_min - diff, _max + diff / 2])
ax.set_xlim([0, len(labels)])

#def autolabel(rects):
#	for rect in rects:
#		height = rect.get_height()
#		ax.text(rect.get_x() + rect.get_width()/2., 1.05 * height, ' %.2f' % height, ha='center', va='bottom')
#	
#autolabel(rects)
fig.tight_layout()

fig.savefig('ar_count.png')



==> data/ar/cdip/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 28})

lines = open('data.txt', 'r').readlines()
labels, counts = [], []
for line in lines:
	if line.startswith('#'):
		continue
	tokens = line.split()
	label = tokens[0]
	count = sum(map(float, tokens[1:]))

	labels.append(label)
	counts.append(count)

fig, ax = plt.subplots(figsize=(10,8))
width = 0.40

ind = np.arange(len(labels))
rects = ax.bar(ind + width / 2., counts, width, color='r', log=True)

for idx in xrange(len(labels)):
	if idx % 2 == 1:
		labels[idx] = ""

ax.set_ylabel('Image Count')
ax.set_xlabel('Aspect Ratio')
ax.set_xticks(ind + width)
ax.set_xticklabels(labels)

ax.set_title('RVL-CDIP')

_min = min(counts)
_max = max(counts)
diff = _max - _min
#ax.set_ylim([_min - diff, _max + diff / 2])

#def autolabel(rects):
#	for rect in rects:
#		height = rect.get_height()
#		ax.text(rect.get_x() + rect.get_width()/2., 1.05 * height, ' %.2f' % height, ha='center', va='bottom')
#	
#autolabel(rects)
fig.tight_layout()

fig.savefig('ar_count.png')



==> data/depth/andoc/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 25})

lines = open('depth_data.txt', 'r').readlines()
depth_layers, depth_full, depth_half, depth_ten, depth_hundred = [], [], [], [], []
for line in lines:
	tokens = line.split()
	depth_layers.append(int(tokens[0]))
	depth_full.append(float(tokens[1]))
	depth_half.append(float(tokens[2]))
	depth_ten.append(float(tokens[3]))
	depth_hundred.append(float(tokens[4]))

depth_all = [depth_full, depth_half, depth_ten, depth_hundred]


fig, axarr = plt.subplots(4, figsize=(10,8), sharex=True)
thick=3

axarr[0].plot(depth_layers, depth_full, linewidth=thick, ls='-', color='blue', label='100% Data')
axarr[1].plot(depth_layers, depth_half, linewidth=thick, ls='-', color='blue', label='50% Data')
axarr[2].plot(depth_layers, depth_ten, linewidth=thick, ls='-', color='blue', label='10% Train')
axarr[3].plot(depth_layers, depth_hundred, linewidth=thick, ls='-', color='blue', label='2% Train')
#axarr[1].plot(depth_layers, depth_half, linewidth=thick, ls='--', color='green', label='50% Data')
#axarr[2].plot(depth_layers, depth_ten, linewidth=thick, ls='-.', color='red', label='10% Train')
#axarr[3].plot(depth_layers, depth_hundred, linewidth=thick, ls=':', color='black', label='1% Train')


axarr[0].set_yticks([96.1, 96.5, 96.9])
axarr[1].set_yticks([95.6, 95.8, 96.0])
axarr[2].set_yticks([89.6, 90.3, 91.0])
axarr[3].set_yticks([73.5, 75.5, 77.5])

for idx in xrange(4):
	start = axarr[idx].get_yticks()[0]
	end = axarr[idx].get_yticks()[-1]
	axarr[idx].set_ylim([start-0.1, end+0.1])

for idx, perc in enumerate([100, 50, 10, 2]):
	axarr[idx].set_ylabel('%d%%' % perc)
	axarr[idx].yaxis.set_label_position("right")



#axarr[0].set_ylabel('Test Set Accuracy')
axarr[-1].set_xlabel('# conv layers')

axarr[0].set_title('ANDOC')
#fig.legend(loc='best', title='% of Training Data')
	
plt.subplots_adjust(hspace=0.25)


fig.savefig('depth.png')



==> data/depth/cdip/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 25})

lines = open('depth_data.txt', 'r').readlines()
depth_layers, depth_full, depth_half, depth_ten, depth_hundred = [], [], [], [], []
for line in lines:
	tokens = line.split()
	depth_layers.append(int(tokens[0]))
	depth_full.append(float(tokens[1]))
	depth_half.append(float(tokens[2]))
	depth_ten.append(float(tokens[3]))
	depth_hundred.append(float(tokens[4]))

depth_all = [depth_full, depth_half, depth_ten, depth_hundred]


fig, axarr = plt.subplots(4, figsize=(10,8), sharex=True)
thick=3

axarr[0].plot(depth_layers, depth_full, linewidth=thick, ls='-', color='blue', label='100% Data')
axarr[1].plot(depth_layers, depth_half, linewidth=thick, ls='-', color='blue', label='50% Data')
axarr[2].plot(depth_layers, depth_ten, linewidth=thick, ls='-', color='blue', label='10% Train')
axarr[3].plot(depth_layers, depth_hundred, linewidth=thick, ls='-', color='blue', label='1% Train')
#axarr[1].plot(depth_layers, depth_half, linewidth=thick, ls='--', color='green', label='50% Data')
#axarr[2].plot(depth_layers, depth_ten, linewidth=thick, ls='-.', color='red', label='10% Train')
#axarr[3].plot(depth_layers, depth_hundred, linewidth=thick, ls=':', color='black', label='1% Train')


axarr[0].set_yticks([88.7, 89.0, 89.3])
axarr[1].set_yticks([87.1, 87.3, 87.5])
axarr[2].set_yticks([79.9, 80.7, 81.5])
axarr[3].set_yticks([61.3, 63.7, 66.0])

for idx in xrange(4):
	start = axarr[idx].get_yticks()[0]
	end = axarr[idx].get_yticks()[-1]
	axarr[idx].set_ylim([start-0.1, end+0.1])

for idx, perc in enumerate([100, 50, 10, 1]):
	axarr[idx].set_ylabel('%d%%' % perc)
	axarr[idx].yaxis.set_label_position("right")



#axarr[0].set_ylabel('Test Set Accuracy')
axarr[-1].set_xlabel('# conv layers')

axarr[0].set_title('RVL-CDIP')
#fig.legend(loc='best', title='% of Training Data')
	
plt.subplots_adjust(hspace=0.25)


fig.savefig('depth.png')



==> data/image_representation/andoc/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 28})

lines = open('data.txt', 'r').readlines()
labels, means, std_devs = [], [], []
for line in lines:
	if line.startswith('#'):
		continue
	tokens = line.split(':')
	label = tokens[0]
	tokens = tokens[1].split()
	mean = float(tokens[0])
	std_dev = float(tokens[1])

	labels.append(label)
	means.append(mean)
	std_devs.append(std_dev)

fig, ax = plt.subplots(figsize=(10,8))
width = 0.45

ind = np.arange(len(labels))
rects = ax.bar(ind + width / 2., means, width, color='r', yerr=std_devs)

ax.set_ylabel('Test Set Accuracy')
ax.set_xlabel('Image Representation')
ax.set_xticks(ind + width)
ax.set_xticklabels(labels)

ax.set_title('ANDOC')

_min = min(means)
_max = max(means)
diff = _max - _min
#ax.set_ylim([_min - diff, _max + diff / 2])
ax.set_ylim([92, 97])
fig.tight_layout()

fig.savefig('out.png')



==> data/image_representation/cdip/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 28})

lines = open('data.txt', 'r').readlines()
labels, means, std_devs = [], [], []
for line in lines:
	if line.startswith('#'):
		continue
	tokens = line.split(':')
	label = tokens[0]
	tokens = tokens[1].split()
	mean = float(tokens[0])
	std_dev = float(tokens[1])

	labels.append(label)
	means.append(mean)
	std_devs.append(std_dev)

fig, ax = plt.subplots(figsize=(10,8))
width = 0.35

ind = np.arange(len(labels))
rects = ax.bar(ind + width / 2., means, width, color='r', yerr=std_devs)

ax.set_ylabel('Test Set Accuracy')
ax.set_xlabel('Image Representation')
ax.set_xticks(ind + width)
ax.set_xticklabels(labels)

ax.set_title('RVL-CDIP')

_min = min(means)
_max = max(means)
diff = _max - _min
ax.set_ylim([_min - diff, _max + diff / 2])

#def autolabel(rects):
#	for rect in rects:
#		height = rect.get_height()
#		ax.text(rect.get_x() + rect.get_width()/2., 1.05 * height, ' %.2f' % height, ha='center', va='bottom')
#	
#autolabel(rects)

fig.tight_layout()
fig.savefig('out.png')



==> data/size/andoc/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 25})

lines = open('size_data.txt', 'r').readlines()
single_sizes = []
single_data = [[],[],[],[]]
multiple_sizes = []
multiple_data = [[],[],[],[]]
for line in lines:
	tokens = line.split()
	label = tokens[0]
	if label == '32' or label == '64' or label == '100':
		continue
	if '-' in label:
		multiple_sizes.append(label.split('-')[-1])
		data = multiple_data
	else:
		single_sizes.append(label)
		data = single_data
	for x in xrange(1,5):
		data[x-1].append(float(tokens[x]))
		
single_xs = np.arange(len(single_sizes))
multiple_xs = np.arange(len(multiple_sizes)) + single_sizes.index(multiple_sizes[0])


fig, axarr = plt.subplots(4, figsize=(10,8), sharex=True)
thick=3

for idx in xrange(4):
	axarr[idx].plot(single_xs, single_data[idx], linewidth=thick, ls='-', color='blue', label='single')
	axarr[idx].plot(multiple_xs, multiple_data[idx], linewidth=thick, ls='--', color='green', label='multiple')

axarr[-1].set_xticklabels(single_sizes)

axarr[0].set_yticks([96, 96.6, 97.2])
axarr[1].set_yticks([95.6, 95.9, 96.4])
axarr[2].set_yticks([89.5, 90.5, 91.5])
axarr[3].set_yticks([74, 75.5, 77])

for idx in xrange(4):
	start = axarr[idx].get_yticks()[0]
	end = axarr[idx].get_yticks()[-1]
	axarr[idx].set_ylim([start-0.07, end+0.07])

for idx, perc in enumerate([100, 50, 10, 2]):
	axarr[idx].set_ylabel('%d%%' % perc)
	axarr[idx].yaxis.set_label_position("right")


axarr[-1].set_xlabel('Input Size')

axarr[0].set_title('ANDOC')
#lgd = axarr[-1].legend(loc='upper center', ncol=2, bbox_to_anchor=(0.5, -0.25), prop={'size': 18})
lgd = axarr[0].legend(loc='lower right', ncol=2, prop={'size': 18})
	
plt.subplots_adjust(hspace=0.25)


fig.savefig('size.png', bbox_extra_artists=(lgd,), bbox_inches='tight')



==> data/size/cdip/graph.py <==

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 25})

lines = open('size_data.txt', 'r').readlines()
single_sizes = []
single_data = [[],[],[],[]]
multiple_sizes = []
multiple_data = [[],[],[],[]]
for line in lines:
	tokens = line.split()
	label = tokens[0]
	if label == '32' or label == '64' or label == '100':
		continue
	if '-' in label:
		multiple_sizes.append(label.split('-')[-1])
		data = multiple_data
	else:
		single_sizes.append(label)
		data = single_data
	for x in xrange(1,5):
		data[x-1].append(float(tokens[x]))
		
single_xs = np.arange(len(single_sizes))
multiple_xs = np.arange(len(multiple_sizes)) + single_sizes.index(multiple_sizes[0])


fig, axarr = plt.subplots(4, figsize=(10,8), sharex=True)
thick=3

for idx in xrange(4):
	axarr[idx].plot(single_xs, single_data[idx], linewidth=thick, ls='-', color='blue', label='single')
	axarr[idx].plot(multiple_xs, multiple_data[idx], linewidth=thick, ls='--', color='green', label='multiple')

axarr[-1].set_xticklabels(single_sizes)

axarr[0].set_yticks([89, 90, 91])
axarr[1].set_yticks([86, 88, 90])
axarr[2].set_yticks([78, 81, 84])
axarr[3].set_yticks([60, 65, 70])

for idx in xrange(4):
	start = axarr[idx].get_yticks()[0]
	end = axarr[idx].get_yticks()[-1]
	axarr[idx].set_ylim([start-0.3, end+0.3])

for idx, perc in enumerate([100, 50, 10, 1]):
	axarr[idx].set_ylabel('%d%%' % perc)
	axarr[idx].yaxis.set_label_position("right")


axarr[-1].set_xlabel('Input Size')

axarr[0].set_title('RVL-CDIP')
#lgd = axarr[-1].legend(loc='upper center', ncol=2, bbox_to_anchor=(0.5, -0.25), prop={'size': 18})
lgd = axarr[0].legend(loc='upper left', ncol=2, prop={'size': 18})
	
plt.subplots_adjust(hspace=0.25)


fig.savefig('size.png', bbox_extra_artists=(lgd,), bbox_inches='tight')


